Social Bots: Human-Like by Means of Human Control?

Social bots are currently regarded an influential but also somewhat mysterious factor in public discourse and opinion making. They are considered to be capable of massively distributing propaganda in social and online media and their application is even suspected to be partly responsible for recent election results. Astonishingly, the term `Social Bot' is not well defined and different scientific disciplines use divergent definitions. This work starts with a balanced definition attempt, before providing an overview of how social bots actually work (taking the example of Twitter) and what their current technical limitations are. Despite recent research progress in Deep Learning and Big Data, there are many activities bots cannot handle well. We then discuss how bot capabilities can be extended and controlled by integrating humans into the process and reason that this is currently the most promising way to go in order to realize effective interactions with other humans.

==> SimpleBot2.py <==
import tweepy
from tweepy.parsers import RawParser

# followed topic and identity of bot
search_topics = ['#Hashtag']
bot_identity = 'twitter_name'

# API object
api = None

# Implements simple bot actions
class TwitterActuator:
    
    def act(self, status):   
        if not api is None:
            username = status.author.screen_name
            tweettext = status.text
            if not username == bot_identity:
                print('Received:' + tweettext + '\n')
                # tweet to the world 
                api.update_status('Hello @' + username + '.')            

# Stream Listener (reacts on twitter posts)
class TwitterStreamListener(tweepy.StreamListener):
    actuator = None
    
    # set the actuator
    def setActuator(self, actuator):
        self.actuator = actuator
       
    # Call the actuator if posts appear in stream
    def on_status(self, status):
        self.actuator.act(status)
            
# Main Program
if __name__ == '__main__':
    try:
        auth = tweepy.OAuthHandler('***', '***')
        auth.set_access_token('***', '***')
    
        api = tweepy.API(auth_handler=auth, 
        		parser=RawParser(), wait_on_rate_limit=True)
        
        twitterBot = TwitterActuator()
        twitterListener = TwitterStreamListener()
        twitterListener.setActuator(twitterBot)
        
        myStream = tweepy.Stream(auth = api.auth, 
        		listener=twitterListener)
               
        myStream.filter(track=search_topics, languages=['en'], 
        		encoding='utf-8')
    
    finally:
        print('Program end.')
        
        
